A Complete and Natural Rule Set for Multi-Qutrit Clifford Circuits

We present a complete set of rewrite rules for n-qutrit Clifford circuits where n is any non-negative integer. This is the first completeness result for any fragment of quantum circuits in odd prime dimensions. We first generalize Selinger's normal form for n-qubit Clifford circuits to the qutrit setting. Then, we present a rewrite system by which any Clifford circuit can be reduced to this normal form. We then simplify the rewrite rules in this procedure to a small natural set of rules, giving a clean presentation of the group of qutrit Clifford unitaries in terms of generators and relations.

==> anc/README <==
This supplement to "A Complete and Natural Rule Set for Multi-Qutrit Clifford Circuits" establishes that the 380 box relations in Appendix C follow from the 18 reduced relations in Figure 1.

